Computing stable outcomes in symmetric additively-separable hedonic games

We study the computational complexity of finding stable outcomes in hedonic games, which are a class of coalition formation games. We restrict our attention to symmetric additively-separable hedonic games, which are a nontrivial subclass of such games that are guaranteed to possess stable outcomes. These games are specified by an undirected edge- weighted graph: nodes are players, an outcome of the game is a partition of the nodes into coalitions, and the utility of a node is the sum of incident edge weights in the same coalition. We consider several stability requirements defined in the literature. These are based on restricting feasible player deviations, for example, by giving existing coalition members veto power. We extend these restrictions by considering more general forms of preference aggregation for coalition members. In particular, we consider voting schemes to decide if coalition members will allow a player to enter or leave their coalition. For all of the stability requirements we consider, the existence of a stable outcome is guaranteed by a potential function argument, and local improvements will converge to a stable outcome. We provide an almost complete characterization of these games in terms of the tractability of computing such stable outcomes. Our findings comprise positive results in the form of polynomial-time algorithms, and negative (PLS-completeness) results. The negative results extend to more general hedonic games.

==> figures/p.sh <==

latex figures.tex

dvips -f  figures.dvi  -pp 1 -o f1.eps 
dvips -f  figures.dvi  -pp 2 -o f2.eps 
dvips -f  figures.dvi  -pp 3 -o f3.eps 
dvips -f  figures.dvi  -pp 4 -o f4.eps 
dvips -f  figures.dvi  -pp 5 -o f5.eps 
dvips -f  figures.dvi  -pp 6 -o f6.eps 
dvips -f  figures.dvi  -pp 7 -o f7.eps 
dvips -f  figures.dvi  -pp 8 -o f8.eps 

./bbfix   f1.eps
./bbfix   f2.eps
./bbfix   f3.eps
./bbfix   f4.eps
./bbfix   f5.eps
./bbfix   f6.eps
./bbfix   f7.eps
./bbfix   f8.eps


epstopdf   f1.eps
epstopdf   f2.eps
epstopdf   f3.eps
epstopdf   f4.eps
epstopdf   f5.eps
epstopdf   f6.eps
epstopdf   f7.eps
epstopdf   f8.eps

pdflatex hedonic.tex


==> figures/p2.sh <==

latex figures2.tex

dvips -t a4paper -f  figures2.dvi  -pp 1 -o ff1.eps 
dvips -t a4paper -f  figures2.dvi  -pp 2 -o ff2.eps 
dvips -t a4paper -f  figures2.dvi  -pp 3 -o ff3.eps 
dvips -t a4paper -f  figures2.dvi  -pp 4 -o ff4.eps 
#dvips -f  figures.dvi  -pp 3 -o f3.eps 
#dvips -f  figures.dvi  -pp 4 -o f4.eps 
#dvips -f  figures.dvi  -pp 5 -o f5.eps 
#dvips -f  figures.dvi  -pp 6 -o f6.eps 
#dvips -f  figures.dvi  -pp 7 -o f7.eps 
#dvips -f  figures.dvi  -pp 8 -o f8.eps 

#./bbfix    ff1.eps
#./bbfix    ff2.eps
#./bbfix    ff3.eps
#./bbfix   f3.eps
#./bbfix   f4.eps
#./bbfix   f5.eps
#./bbfix   f6.eps
#./bbfix   f7.eps
#./bbfix   f8.eps


epstopdf   ff1.eps
epstopdf   ff2.eps
epstopdf   ff3.eps
epstopdf   ff4.eps

pdfcrop ff1.pdf ff1.pdf
pdfcrop ff2.pdf ff2.pdf
pdfcrop ff3.pdf ff3.pdf
pdfcrop ff4.pdf ff4.pdf

#epstopdf   f3.eps
#epstopdf   f4.eps
#epstopdf   f5.eps
#epstopdf   f6.eps
#epstopdf   f7.eps
#epstopdf   f8.eps

pdflatex hedonic_aamas.tex

